Avoiding zero probability events when computing Value at Risk contributions

This paper is concerned with the process of risk allocation for a generic multivariate model when the risk measure is chosen as the Value-at-Risk (VaR). We recast the traditional Euler contributions from an expectation conditional on an event of zero probability to a ratio involving conditional expectations whose conditioning events have strictly positive probability. We derive an analytical form of the proposed representation of VaR contributions for various parametric models. Our numerical experiments show that the estimator using this novel representation outperforms the standard Monte Carlo estimator in terms of bias and variance. Moreover, unlike the existing estimators, the proposed estimator is free from hyperparameters under a parametric setting.

==> 20220605RealDataAnalysisIBP.R <==
### Real data analysis for IBP estimators  ##################
#'@author  Takaaki Koike
#'@date  2022 June 5th

#' @Packages
library(copula) # for inference on copulas
library(fGarch) # for fitting GARCH
library(ks) # for kernel estimation
library(qrmdata) # for stock data
library(MASS) # for fitting t distribution

#' @Hyperparameters
alpha <- 0.95 # Confidence level

# Load the stock indices data from qrmdata
data("NIKKEI")
data("FTSE")

price.data <- merge(NIKKEI,FTSE, all=FALSE) # Merged dataset
d <- dim(price.data)[2] # Dimension

# Check data
plot(price.data)

# Transformation to negative log returns
# (positive = loss, negative = profit)
price.data.mat <- as.matrix(price.data)[5169:7868,] # from 2005 to 2015
# year 2008 = from 5783
# year 2005 = from 5029
T.price <- dim(price.data.mat)[1] # sample size
return.data <- -log(price.data.mat[2:T.price,]/price.data.mat[1:(T.price-1),]) # negative log return
T <- T.price-1 # sample size of return.data

# Fit GARCH
garch.rslt <- vector("list", d)         # list of estimation results
param.mat <- matrix(0, ncol = 8, nrow = d)    # matrix of parameters
colnames(param.mat) <- c("mu","omega","alpha","beta","gamma","nu","sigma","marginalVaR") # names
WN.mat <- matrix(0, nrow = T, ncol = d)     # matrix of White noise

# input to the matrix param_mat
for (j in 1:d) {

  # estimation
  garch.rslt[[j]] <- garchFit(~garch(1,1) ,data = return.data[,j],cond.dist = "sstd")
  #  "mu","omega","alpha","beta","gamma","nu"
  param.mat[j,1:6] <- garch.rslt[[j]]@fit$coef
  # predicted standard deviation sigma_{T+1}
  param.mat[j,7] <-  as.numeric( predict(garch.rslt[[j]], n.ahead=1)[3] )
  # marginal VaR at T+1
  param.mat[j,8] <- qsstd(alpha, mean = param.mat[j,1], sd = param.mat[j,7], nu = param.mat[j,6], xi = param.mat[j,5])
  # White noise 
  ##' @note raw and unstandardized, but it does not matter since we will transform to be uniform
  WN.mat[,j] <- garch.rslt[[j]]@residuals

}

# Copula of the filtered stock returns
Cdata.filtered <- apply(WN.mat,2,rank)/(T+1)

# plot
par(pty="s")
plot(Cdata.filtered[1:1000,])

# estimated parameters of t-copulas ( not used )
fit.tcopula.rslt <- fitCopula(tCopula(dim=d, dispstr="un"), data=pobs(Cdata.filtered), method="itau.mpl")

rho.t <- fit.tcopula.rslt@estimate[1] # estimated correlation parameter
nu.t <-  fit.tcopula.rslt@estimate[2] # estimated degrees of freedom parameter

# Predicted data
data.predicted <- matrix(0, nrow = T, ncol = d)

for(j in 1:d){

  data.predicted[,j] <- qsstd(Cdata.filtered[,j], mean = param.mat[j,1], sd = param.mat[j,7], nu = param.mat[j,6], xi = param.mat[j,5])

}

S.data <- rowSums(data.predicted) # samples from componentwise sum
valpha <- sort(S.data)[T * alpha] # estimate of total VaR


S.data.sorted <- sort(S.data) # sorted
# MC pseudo samples from Y|{S>=valpha} 
data.predicted.ES <- data.predicted[( valpha < S.data ), ]
valpha.L <- S.data.sorted[T * (alpha - delta2)]
valpha.U <- S.data.sorted[T * (alpha + delta2)]
data.predicted.VaR <- data.predicted[( valpha.L < S.data ) & ( S.data < valpha.U ), ]

dev.new()
par(pty="s")
plot(data.predicted,xlim=c(-0.07,0.07), ylim = c(-0.07,0.07), xlab = "NIKKEI", ylab = "FTSE",cex.lab = 1.5, cex.axis = 1.5)
abline(b = -1, a= valpha, col = "red")
points(data.predicted.ES, col="green")
points(data.predicted.VaR, col="blue")
abline(b = -1, a= valpha.U, col = "blue",lty="dotted")
abline(b = -1, a= valpha.L, col = "blue",lty="dotted")


# Estimator 1: delta estimator with 
delta1 <- 0.005
# Estimator 2: delta estimator with 
delta2 <- 0.01

# The numbers of samples in the estimators
T * 2* delta1
T * 2* delta2
T * (1-alpha)

# Bootstrap analysis of estimating VaR contributions for different estimators
# We compare the four estimators
# delta estimator
# elliptical approximation
# nonparametric IBP with Gaussian kernel
B <- 100

rslt.mat.var1 <- matrix(0, nrow = B, ncol = 8) # variable 1
rslt.mat.var2 <- matrix(0, nrow = B, ncol = 8) # variable 1
colnames(rslt.mat.var1)= c("ellip","delta1","delta2","hns", "hpi", "Hpi.diag", "hscv", "hscv.diag")
colnames(rslt.mat.var2)= c("ellip","delta1","delta2","hns", "hpi", "Hpi.diag", "hscv", "hscv.diag")
# variable 1: elliptical estimator
# variables 2~3: delta estimator with delta = delta1 and delta2
# variable 4~8: IBP estimator with different choices of kernels

set.seed(1221)

for(b in 1:B){

  # resampling
  BSindex <- sample(x=1:T,size=T,replace=TRUE)
  Xdata <- data.predicted[BSindex,]
  N <- T

  # Sample from the total loss S
  Sdata <- rowSums(Xdata)
  Sdata.sorted <- sort(Sdata) # sorted
  valpha <- Sdata.sorted[N*alpha]

  # MC pseudo samples from Y|{S>=valpha} 
  MCsample.ES <- Xdata[( valpha < Sdata ), ]
  N.MC.ES <- dim(MCsample.ES)[1] # sample size


  # Elliptical approximation
  Sigma <- var(Xdata)
  VaRcont.ellip <- valpha * c(
  sum(Sigma[,1]), sum(Sigma[,2])
  ) / sum(Sigma)                        
  # by the formula for elliptical distributions

  # input results
  rslt.mat.var1[b,1] <- VaRcont.ellip[1]
  rslt.mat.var2[b,1] <- VaRcont.ellip[2]


  # Delta estimator
  Delta.est <- function(delta){

    # MC pseudo samples from Y|{S=valpha} 
    valpha.L <- Sdata.sorted[T * (alpha - delta)]
    valpha.U <- Sdata.sorted[T * (alpha + delta)]
    MCsample.VaR <- Xdata[( valpha.L < Sdata ) & ( Sdata < valpha.U ), ]
    VaRcont.MC <- colMeans(MCsample.VaR)

    return(list(
      sample = MCsample.VaR,
      estimate = VaRcont.MC
      ))

  }

  # results of delta estimators
  rslt.delta1 <- Delta.est(delta1)
  rslt.delta2 <-  Delta.est(delta2)
  MCsample.VaR1 <- rslt.delta1$sample
  MCsample.VaR2 <- rslt.delta2$sample

  # Sample size
  N.MC.VaR1 <- dim(MCsample.VaR1)[1]
  N.MC.VaR2 <- dim(MCsample.VaR2)[1]

  # delta-estimator of VaR contributions
  VaRcont.MC1 <- rslt.delta1$estimate
  VaRcont.MC2 <- rslt.delta2$estimate

  # input results
  rslt.mat.var1[b,2] <- VaRcont.MC1[1]
  rslt.mat.var2[b,2] <- VaRcont.MC1[2]
  rslt.mat.var1[b,3] <- VaRcont.MC2[1]
  rslt.mat.var2[b,3] <- VaRcont.MC2[2]

  # Kernel IBP

  # bandwidth matrices
  H4 <- Hns(MCsample.ES, deriv.order = 0)
  H5 <- Hpi(MCsample.ES, deriv.order = 0)
  H6 <- Hpi.diag(MCsample.ES, deriv.order = 0)
  H7 <- Hscv(MCsample.ES, deriv.order = 0)
  H8 <- Hscv.diag(MCsample.ES, deriv.order = 0)

  IBP.est <- function(H){
    
    Hinv <- solve(H)

    WeightDenom <- rep(0, N.MC.ES) # denominator (vector) of the weight pi_j(y)
    WeightNum <- matrix(0, ncol = d, nrow = N.MC.ES) # numerator (matrix) of the weight pi_j(y)

    for(n in 1:N.MC.ES){
    # For each sample of Y such that S >= valpha, 
    # we compute the weight pi as a ratio of sums over all M data points

    y <- MCsample.ES[n,]
    
    # Function for omputing exp part for fixed y
    expH <- function(x){
       exp(-0.5 * (t(x-y) %*% Hinv %*% (x-y)))
     }
    expHvec <- apply(Xdata, 1, expH) # compute exp part for all data points

    # Sums over all M data points
    WeightDenom[n] = sum(expHvec)

    # Function for computing exponent part for fixed y
    exponentH <- function(x){
      Hinv %*% (y-x)
    }

    # Compute exponent part for fixed y
    HinvY = apply(Xdata,1,exponentH)

    # Compute numerator of the weight pi_j(y)
    WeightNum[n,] = rowSums(t(matrix(rep(expHvec,d),ncol=d)) * HinvY)

    }

    # Compute the weight pi_j
    Weights = cbind(WeightNum[,2],WeightNum[,1])/ matrix(rep(WeightDenom,d),ncol=d)

   # IBP-estimator of VaR contributions
   VaRcont.IBP.kernel <- colMeans(Weights * MCsample.ES)/colMeans(Weights)

   return(VaRcont.IBP.kernel)

  }

  # results of IBP estimators
  VaRcont.IBP.H4 <- IBP.est(H4) 
  VaRcont.IBP.H5 <- IBP.est(H5) 
  VaRcont.IBP.H6 <- IBP.est(H6) 
  VaRcont.IBP.H7 <- IBP.est(H7) 
  VaRcont.IBP.H8 <- IBP.est(H8) 

  # input results
  rslt.mat.var1[b,4] <- VaRcont.IBP.H4[1]
  rslt.mat.var2[b,4] <- VaRcont.IBP.H4[2]
  rslt.mat.var1[b,5] <- VaRcont.IBP.H5[1]
  rslt.mat.var2[b,5] <- VaRcont.IBP.H5[2]
  rslt.mat.var1[b,6] <- VaRcont.IBP.H6[1]
  rslt.mat.var2[b,6] <- VaRcont.IBP.H6[2]
  rslt.mat.var1[b,7] <- VaRcont.IBP.H7[1]
  rslt.mat.var2[b,7] <- VaRcont.IBP.H7[2]
  rslt.mat.var1[b,8] <- VaRcont.IBP.H8[1]
  rslt.mat.var2[b,8] <- VaRcont.IBP.H8[2]

  print(b)

}

write.csv(rslt.mat.var1, "IBPcompVar1_100_dev0_2005_NKFT.csv", quote=FALSE, row.names=FALSE)
write.csv(rslt.mat.var2, "IBPcompVar2_100_dev0_2005_NKFT.csv", quote=FALSE, row.names=FALSE)
# read.csv("IBPcompVar1_100_dev0_2005_NKFT.csv", header = TRUE, skip = 0)
# read.csv("IBPcompVar2_100_dev0_2005_NKFT.csv", header = TRUE, skip = 0)

# Figures
rslt.fig1 <- rslt.mat.var1[,-1]
colnames(rslt.fig1)=c("(E1)","(E2)","(E3)","(E4)","(E5)","(E6)","(E7)")
rslt.fig2 <- rslt.mat.var2[,-1]
colnames(rslt.fig2)=c("(E1)","(E2)","(E3)","(E4)","(E5)","(E6)","(E7)")

dev.new()
par(mfcol=c(1,2))
boxplot(rslt.fig1, main = "NIKKEI", ylab = "Negative log return")
boxplot(rslt.fig2, main = "FTSE", ylab = "Negative log return")
dev.off()























##### Appendix # please ignore

# bandwidth matrix of Hns with deriv.order = 1
H <- (2/3)^(1/4) * cov(Xdata) * N^(-1/4)
# From (3.2) of Chacon et al. (2011)
# with d = 2 and r = 1
#

# Multivariate t
fitrslt.1 <- fitdistr(Xdata[,1], "t", start = list(m=mean(Xdata[,1]),s=sd(Xdata[,1]), df=3))
fitrslt.2 <- fitdistr(Xdata[,2], "t", start = list(m=mean(Xdata[,2]),s=sd(Xdata[,2]), df=3))
# estimated parameters of t-copulas
fit.tcopula.rslt <- fitCopula(tCopula(dim=d, dispstr="un"), data=pobs(Xdata), method="itau.mpl")


## Student t 
mu1 <- fitrslt.1$estimate[1]
mu2 <- fitrslt.2$estimate[1]
sigma1 <- fitrslt.1$estimate[2]
sigma2 <- fitrslt.2$estimate[2]
nu1 <- fitrslt.1$estimate[3] # degree of freedom for t distribution
nu2 <- fitrslt.2$estimate[3] # degree of freedom for t distribution


qF.t <- list( 
              function(q) { sigma1 * qt(q, df = nu1) },
              function(q) { sigma2 * qt(q, df = nu2) }
            )

dF.t <- list( 
              function(x) { dt(x/sigma1, df = nu1) / sigma1 },
              function(x) { dt(x/sigma2, df = nu2) / sigma2 }
            )

DU.t <- list( 
              function(x) { (nu1 + 1)* x / (nu1 * sigma1^2 + x^2) },
              function(x) { (nu2 + 1)* x / (nu2 * sigma2^2 + x^2) }
            )

## t copula
nu.C <- fit.tcopula.rslt@estimate[2]
rho.t <- fit.tcopula.rslt@estimate[1]
cop.class.t <- ellipCopula("t", dim = d, param = rho.t, dispstr = "un", df=nu.C)

rslt.IBP.t <- EstimatingIBP(N = 10^5,copula = cop.class.t, qF = qF.t, DU = DU.t)

hist(rslt.mat.var1[,2], col="#FF00007F", xlim=c(lb1,ub1), main="", xlab="" ,breaks=10)
hist(rslt.mat.var1[,3], col="#0000FF7F", add=T)
hist(rslt.mat.var1[,8], col="black", add=T)




ub1 <- max(rslt.mat.var1)
lb1 <- min(rslt.mat.var1)

ub2 <- max(rslt.mat.var2)
lb2 <- min(rslt.mat.var2)



dev.new()
par(mfcol=c(1,2))
hist(rslt.mat.var1[,1], col="#FF00007F", xlim=c(lb1,ub1), main="", xlab="" ,breaks=10)
hist(rslt.mat.var1[,3], col="#0000FF7F", add=T)
#hist(rslt.mat.var1[,3], col="#7d7d7d7F", add=T)

hist(rslt.mat.var2[,1], col="#FF00007F", xlim=c(lb2,ub2), main="", xlab="" ,breaks=10 )
hist(rslt.mat.var2[,3], col="#0000FF7F", add=T)
#hist(rslt.mat.var2[,3], col="#7d7d7d7F", add=T)
dev.off()

dev.new()

par(mfcol=c(1,2))
boxplot(rslt.mat.var1[,c(1,3)])
boxplot(rslt.mat.var2[,c(1,3)])
















